Do AI Assistants Fetch Empty Pages More? A Pre-Specified Log Study of ChatGPT-User Fetches, Referred Visits and Index Crawls on a Long-Tail Site

When a person asks an AI assistant a question, the assistant may fetch a web page for that person and may then send the person to it. Site owners see both events in their logs, but to our knowledge prior studies count either crawler requests or referral traffic, not both on the same pages. We report an observational log study on glasp.co, a site of YouTube summary pages, covering tens of thousands of pages that ChatGPT's user-triggered agent (ChatGPT-User) fetched over four weeks (27 October to 23 November 2026). The analysis plan was fixed in a private, time-stamped commit before the outcome window; it is not a public registration and cannot be verified from outside. Three one-sided hypotheses were tested with Holm correction. H1, that empty and missing pages are re-fetched more than article pages, was not supported: the adjusted re-fetch rate ratio for empty versus article pages was 0.84 (95% CI 0.81 to 0.87). Exploratory checks show this gap is fragile (0.96 (0.94 to 0.97) with all fetches as the outcome; not statistically different from 1 (1.14, 95% CI 0.98 to 1.32) among pages with four or more pre-period fetches), so the data do not establish the opposite either. H2, that article pages receive more assistant-referred visits than empty pages, was supported: among served visits the ratio ranged from about 1.7 to 2.7 across measures (planned estimate 2.43, 2.22 to 2.66), and it is larger when requests stopped by the site's bot challenge are counted. H3, that more than 30% of fetched pages had no verified Bingbot or Googlebot crawl in the preceding 28 days, was supported (57.8%), but this measures how rarely these pages are crawled, not absence from the indexes. Pages were not randomized, so H1 and H2 are associations. The readout ran six days late, and the first three days were collected in one late run that may have lost rows; H2 and H3 should be read as exploratory.

==> anc/README.txt <==
Ancillary files: statistical routines for the planned tests
============================================================

These files accompany the paper on assistant fetches and assistant-referred visits on glasp.co.
The paper's planned tests were computed with hand-written numpy routines, because no reference
statistics package was available in the analysis environment. The routines are given here so
that readers can read and check them.

Files
-----
stats_core.py
    The routines used for the paper's planned tests, numpy only:
    - negative binomial (NB2, log link, offset) maximum likelihood: iteratively reweighted
      least squares for the coefficients, profile likelihood (golden-section search on
      log alpha) for the dispersion;
    - cluster-robust CR1 sandwich covariance, clustered by page, with alpha treated as fixed;
    - the upper tail of the standard normal;
    - the exact binomial upper tail, summed in log space;
    - the Wilson score interval;
    - Holm step-down adjusted p-values;
    - the stratified permutation test for an exposure-weighted rate ratio;
    - the intersection-union p-value (the larger of the component p-values).

simulate_coverage.py
    The simulation cited in the paper's Implementation paragraph: 200 simulated clustered
    count datasets at a dense base rate and 200 at a sparse base rate. It prints, per base
    rate, the 95% interval coverage per coefficient and the one-sided size for a group effect
    that is truly zero. With the fixed seed in the file it prints coverage between 0.945 and
    0.985 and a size of 0.035 at both base rates.

demo_synthetic.py
    Generates a small SYNTHETIC page-by-state-segment dataset from made-up parameters and runs
    the same sequence of tests as the paper: the NB2 model with offset and page-clustered
    errors for a three-group and a two-group comparison, the intersection-union p-value, the
    permutation check, an exact binomial test with a Wilson interval, and Holm across the
    three p-values. The numbers it prints have no relation to the paper's results.

README.txt
    This file.

How to run
----------
Python 3 with numpy; nothing else is needed.

    python3 simulate_coverage.py      (a few minutes)
    python3 demo_synthetic.py         (a few seconds)

Both scripts import stats_core.py from the same folder. They read no input and write no files;
results are printed.

What these files contain and do not contain
-------------------------------------------
They contain the statistical routines and two scripts that run them on simulated data.

They do not contain any site data: no request logs, no page records, no counts from the
study. They do not contain the loaders that read the logs and page records, or the code that
builds page states and segments from them. The paper's estimates therefore cannot be
reproduced from these files; what can be checked is that the routines do what the paper says
they do.

Relation to the code that produced the paper's numbers
------------------------------------------------------
The routines in stats_core.py are the ones used for the paper's planned tests, with the same
algorithms and numerical settings. File logging and everything specific to the data were
removed. The design-matrix helper in demo_synthetic.py follows the model of the paper
(constant, group indicators, log(1 + pre-period count), log(1 + age in days), and a
missing-age indicator with missing ages filled by the median).

License
-------
CC BY 4.0, the same as the paper.


==> anc/demo_synthetic.py <==
"""demo_synthetic.py - the planned tests of the paper, run end to end on SYNTHETIC data.

The dataset below is generated from a random number generator with made-up parameters. It has
no relation to the counts, rates or effect sizes of the real study; it only shows how the
routines in stats_core.py are called and what they return.

Layout of the synthetic data: one row per page-by-state segment
  (page, group, y, days, pre, age)
with group in {article, empty, nodoc}, y the outcome count over the segment, days the number
of days the page spent in that state, pre a pre-period count and age an age in days (a few
are missing).

Steps:
  1. "H1-style": NB2 with log link and log(days) offset, three groups (reference: article),
     page-clustered errors, two one-sided contrasts combined by an intersection-union test,
     and the stratified permutation check for each contrast.
  2. "H2-style": the same model on a second, sparser outcome, two groups (reference: empty).
  3. "H3-style": a share tested with the exact one-sided binomial against 0.30, with a
     Wilson 95% interval.
  4. Holm across the three p-values.

Usage: python3 demo_synthetic.py
"""
import math
import os
import sys

import numpy as np

sys.dont_write_bytecode = True  # write no files, not even a bytecode cache
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import stats_core  # noqa: E402


def make_rows(seed=1):
    """Synthetic page-by-state segments for two outcomes. All parameters are made up."""
    rng = np.random.default_rng(seed)
    groups = ("article", "empty", "nodoc")
    eff_a = {"article": 0.0, "empty": 0.25, "nodoc": 0.40}      # outcome A, log rate ratios
    eff_b = {"article": 0.70, "empty": 0.0}                     # outcome B, log rate ratios
    rows_a, rows_b = [], []
    for page in range(3000):
        frailty = rng.gamma(1 / 0.8, 0.8)
        pre = int(rng.poisson(1.5))
        age = None if rng.random() < 0.03 else float(rng.gamma(2, 300))
        age_term = 0.05 * math.log1p(age if age is not None else 600.0)
        n_seg = 1 if rng.random() < 0.7 else 2
        states = rng.choice(3, size=n_seg, replace=False, p=[0.45, 0.45, 0.10])
        for s in states:
            g = groups[int(s)]
            days = int(rng.integers(5, 29))
            base = 0.5 * math.log1p(pre) + age_term + math.log(days)
            mu_a = math.exp(-2.0 + eff_a[g] + base) * frailty
            y_a = int(rng.poisson(rng.gamma(1 / 1.2, 1.2) * mu_a))
            rows_a.append((page, g, y_a, days, pre, age))
            if g != "nodoc":
                mu_b = math.exp(-3.5 + eff_b[g] + base) * frailty
                y_b = int(rng.poisson(rng.gamma(1 / 2.0, 2.0) * mu_b))
                rows_b.append((page, g, y_b, days, pre, age))
    return rows_a, rows_b


def design(rows, levels, ref):
    """Design matrix: constant, group indicators (all levels but ref), log1p(pre), log1p(age),
    and a missing-age indicator (missing ages are filled with the median)."""
    ages = np.array([r[5] if r[5] is not None else np.nan for r in rows], float)
    med = float(np.nanmedian(ages)) if np.isfinite(ages).any() else 0.0
    miss = np.isnan(ages); ages = np.where(miss, med, ages)
    cols = [np.ones(len(rows))]; names = ["const"]
    for lv in levels:
        if lv != ref:
            cols.append(np.array([r[1] == lv for r in rows], float)); names.append("group_" + lv)
    cols.append(np.log1p(np.array([r[4] for r in rows], float))); names.append("log1p_pre")
    cols.append(np.log1p(np.maximum(ages, 0))); names.append("log1p_age_days")
    if miss.any() and not miss.all():
        cols.append(miss.astype(float)); names.append("age_missing")
    X = np.column_stack(cols)
    y = np.array([r[2] for r in rows], float); off = np.log(np.array([r[3] for r in rows], float))
    cl = np.array([r[0] for r in rows])
    return X, y, off, cl, names


def fit(rows, levels, ref, tests):
    """Fit the NB2 model; for each term in tests (name -> sign) add a one-sided z and p."""
    X, y, off, cl, names = design(rows, levels, ref)
    b, V, a, ll, edge = stats_core.nb_fit(y, X, off, cl)
    se = np.sqrt(np.diag(V)); out = {"alpha": a, "at_bound": edge, "n_rows": len(rows), "n_pages": len(set(cl.tolist())), "terms": {}}
    for i, nm in enumerate(names):
        out["terms"][nm] = {"coef": float(b[i]), "se": float(se[i]), "rr": math.exp(b[i]),
                            "lo": math.exp(b[i] - 1.959964 * se[i]), "hi": math.exp(b[i] + 1.959964 * se[i])}
    for nm, sign in tests.items():
        z = sign * b[names.index(nm)] / se[names.index(nm)]
        out["terms"][nm]["z"] = float(z); out["terms"][nm]["p"] = stats_core.norm_sf(z)
    return out


def show(title, res):
    print(title)
    print("  rows %d, pages (clusters) %d, alpha %.3f, alpha at bound: %s" % (res["n_rows"], res["n_pages"], res["alpha"], res["at_bound"]))
    print("  %-16s %8s %7s %7s %16s %10s" % ("term", "coef", "se", "RR", "95% interval", "p (1-sided)"))
    for nm, t in res["terms"].items():
        p = ("%.3g" % t["p"]) if "p" in t else ""
        print("  %-16s %8.3f %7.3f %7.3f %16s %10s" % (nm, t["coef"], t["se"], t["rr"], "%.3f to %.3f" % (t["lo"], t["hi"]), p))


def main():
    print("SYNTHETIC DATA ONLY: generated from made-up parameters, unrelated to the real study.")
    print()
    rows_a, rows_b = make_rows()

    # 1. H1-style: both empty and nodoc above article (intersection-union)
    h1 = fit(rows_a, ["article", "empty", "nodoc"], "article", {"group_empty": +1, "group_nodoc": +1})
    show("H1-style model (outcome A; reference group: article)", h1)
    p1 = stats_core.iut_p([h1["terms"]["group_empty"]["p"], h1["terms"]["group_nodoc"]["p"]])
    print("  intersection-union p (larger of the two contrasts): %.3g" % p1)
    for g in ("empty", "nodoc"):
        pm = stats_core.permutation(rows_a, g, "article")
        print("  permutation, %s vs article: unadjusted RR %.3f, one-sided p %.4f (%d shuffles)" % (g, pm["rr_obs"], pm["p_onesided"], pm["n_perm"]))
    print()

    # 2. H2-style: article above empty on a sparser outcome
    h2 = fit(rows_b, ["empty", "article"], "empty", {"group_article": +1})
    show("H2-style model (outcome B; reference group: empty)", h2)
    p2 = h2["terms"]["group_article"]["p"]
    pm = stats_core.permutation(rows_b, "article", "empty")
    print("  permutation, article vs empty: unadjusted RR %.3f, one-sided p %.4f (%d shuffles)" % (pm["rr_obs"], pm["p_onesided"], pm["n_perm"]))
    print()

    # 3. H3-style: a share against 0.30
    rng = np.random.default_rng(2)
    n = 400; k = int(rng.binomial(n, 0.36))
    lo, hi = stats_core.wilson(k, n)
    p3 = stats_core.binom_sf_ge(k, n, 0.30)
    print("H3-style share: %d of %d = %.3f, Wilson 95%% interval %.3f to %.3f, exact one-sided binomial p vs 0.30: %.3g" % (k, n, k / n, lo, hi, p3))
    print()

    # 4. Holm across the three
    adj = stats_core.holm([p1, p2, p3])
    print("Holm across the three one-sided p-values")
    print("  %-10s %12s %12s %s" % ("test", "p", "Holm p", "Holm p < 0.05"))
    for nm, p, q in zip(("H1-style", "H2-style", "H3-style"), (p1, p2, p3), adj):
        print("  %-10s %12.3g %12.3g %s" % (nm, p, q, q < 0.05))


if __name__ == "__main__":
    main()


==> anc/simulate_coverage.py <==
"""simulate_coverage.py - coverage check of the NB2 fit and the cluster sandwich in stats_core.py.

200 simulated clustered count datasets at a dense base rate (intercept -2) and 200 at a sparse
base rate (intercept -6). Each dataset has 6000 clusters ("pages") with one or two rows each,
a cluster-level gamma frailty (so that clustering matters), a row-level gamma mixing term
(negative binomial counts) and a log(days) offset. The third coefficient is truly zero.

Printed per base rate: the share of datasets in which the 95% interval covers the true value,
per coefficient, and the one-sided rejection rate at 0.05 for the null coefficient.

Everything is simulated. No data are read or written.

Usage: python3 simulate_coverage.py     (takes a few minutes)
"""
import os
import sys

import numpy as np

sys.dont_write_bytecode = True  # write no files, not even a bytecode cache
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import stats_core  # noqa: E402


def main():
    for intercept in (-2.0, -6.0):      # -6 mimics a sparse outcome
        rng = np.random.default_rng(11); hit = np.zeros(5); rej = 0; reps = 200
        beta = np.array([intercept, 0.4, 0.0, 0.5, 0.05])
        for rep in range(reps):
            n_pages = 6000; seg = rng.integers(1, 3, n_pages); cl = np.repeat(np.arange(n_pages), seg); n = len(cl)
            g1 = rng.random(n) < 0.3; g2 = rng.random(n) < 0.1; pre = rng.poisson(1.5, n); age = rng.gamma(2, 300, n)
            days = rng.integers(5, 29, n)
            X = np.column_stack([np.ones(n), g1, g2, np.log1p(pre), np.log1p(age)]).astype(float)
            mu = np.exp(X @ beta + np.log(days)) * rng.gamma(1 / 1.5, 1.5, n_pages)[cl]
            y = rng.poisson(rng.gamma(1 / 1.5, 1.5, n) * mu)
            b, V, a, ll, edge = stats_core.nb_fit(y, X, np.log(days), cl)
            se = np.sqrt(np.diag(V))
            hit += np.abs(b - beta) <= 1.96 * se
            rej += (b[2] / se[2]) > 1.645           # true effect 0: one-sided size should be about 0.05
        print("intercept %.1f: 95%% coverage per coef %s; one-sided size for a null group %.3f (mean y of last dataset ~%.3f)"
              % (intercept, (hit / reps).round(3).tolist(), rej / reps, float(y.mean())), flush=True)


if __name__ == "__main__":
    main()


==> anc/stats_core.py <==
"""stats_core.py - the hand-written statistical routines used for the paper's planned tests.

numpy only (no scipy, no statsmodels). Contents:

  norm_sf        upper tail of the standard normal
  nb_fit         negative binomial (NB2, log link, offset) maximum likelihood:
                 iteratively reweighted least squares for the coefficients at fixed alpha,
                 golden-section search on log(alpha) (profile likelihood),
                 cluster-robust CR1 sandwich covariance (alpha treated as fixed)
  wilson         Wilson score interval for a binomial share
  binom_sf_ge    exact binomial upper tail P(X >= k), summed in log space
  holm           Holm step-down adjusted p-values
  permutation    stratified permutation test for an exposure-weighted rate ratio
  iut_p          intersection-union p-value (the larger of the component p-values)

This file contains no data and no data loaders.
"""
import math

import numpy as np


def norm_sf(z):
    """P(Z > z) for a standard normal Z."""
    return 0.5 * math.erfc(z / math.sqrt(2))


def lgamma_v(x):
    """Elementwise log-gamma of an array."""
    return np.vectorize(math.lgamma, otypes=[float])(x)


def nb_loglik(y, mu, a, lgy, lgy1):
    """NB2 log-likelihood with Var(y) = mu + a * mu^2.

    lgy(r) returns lgamma(y + r) for every observation; lgy1 is lgamma(y + 1)."""
    r = 1.0 / a
    return float(np.sum(lgy(r) - math.lgamma(r) - lgy1 + r * np.log(r / (r + mu)) + y * np.log(mu / (r + mu))))


def nb_fit(y, X, off, cl, a_bounds=(-9.0, 6.0)):
    """NB2 maximum likelihood with an offset and cluster-robust errors.

    y    counts, shape (n,)
    X    design matrix with the constant in column 0, shape (n, k)
    off  offset on the log scale (log exposure), shape (n,)
    cl   cluster label per row, shape (n,)
    a_bounds  search interval for log(alpha)

    IRLS for beta at fixed alpha, golden-section search on log(alpha) (profile likelihood).
    The covariance is the CR1 cluster sandwich with alpha treated as fixed, so the standard
    errors do not include uncertainty in alpha.

    Returns (beta, V, alpha, loglik, at_bound); at_bound is True when the estimate of
    log(alpha) sits at an end of the search interval."""
    y = np.asarray(y, float); lgy1 = lgamma_v(y + 1)
    uy, inv = np.unique(y, return_inverse=True)

    def lgy(r):
        return lgamma_v(uy + r)[inv]

    def irls(a, b0=None):
        b = np.zeros(X.shape[1]) if b0 is None else b0.copy()
        if b0 is None:
            b[0] = math.log(max(y.sum(), 0.5) / np.exp(off).sum())
        for _ in range(100):
            eta = X @ b + off; mu = np.exp(np.clip(eta, -30, 30))
            w = mu / (1 + a * mu)
            z = eta - off + (y - mu) / mu
            XtW = X.T * w
            bn = np.linalg.solve(XtW @ X + 1e-10 * np.eye(X.shape[1]), XtW @ z)
            if np.max(np.abs(bn - b)) < 1e-9:
                b = bn; break
            b = bn
        mu = np.exp(np.clip(X @ b + off, -30, 30))
        return b, mu

    cache = {}

    def prof(la):
        a = math.exp(la); b, mu = irls(a, cache.get("b"))
        cache["b"] = b
        return nb_loglik(y, mu, a, lgy, lgy1), b, mu

    lo, hi = a_bounds; g = (math.sqrt(5) - 1) / 2
    c, d = hi - g * (hi - lo), lo + g * (hi - lo)
    fc, fd = prof(c)[0], prof(d)[0]
    for _ in range(60):
        if fc > fd:
            hi, d, fd = d, c, fc; c = hi - g * (hi - lo); fc = prof(c)[0]
        else:
            lo, c, fc = c, d, fd; d = lo + g * (hi - lo); fd = prof(d)[0]
        if hi - lo < 1e-4:
            break
    la = (lo + hi) / 2; ll, b, mu = prof(la); a = math.exp(la)
    w = mu / (1 + a * mu)
    bread = np.linalg.inv((X.T * w) @ X)
    s = X * ((y - mu) / (1 + a * mu))[:, None]
    _, ci = np.unique(cl, return_inverse=True); G = ci.max() + 1
    S = np.zeros((G, X.shape[1])); np.add.at(S, ci, s)
    n, k = X.shape
    corr = G / (G - 1) * (n - 1) / (n - k)
    V = corr * bread @ (S.T @ S) @ bread
    return b, V, a, ll, bool(la - a_bounds[0] < 1e-3 or a_bounds[1] - la < 1e-3)


def wilson(k, n, z=1.959964):
    """Wilson score interval (default 95%) for k successes out of n."""
    p = k / n; den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den; h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return c - h, c + h


def binom_sf_ge(k, n, p):
    """P(X >= k), X ~ Bin(n, p), summed in log space."""
    if k <= 0:
        return 1.0
    lp, lq = math.log(p), math.log1p(-p)
    terms = [math.lgamma(n + 1) - math.lgamma(i + 1) - math.lgamma(n - i + 1) + i * lp + (n - i) * lq for i in range(k, n + 1)]
    m = max(terms)
    return min(1.0, math.exp(m) * sum(math.exp(t - m) for t in terms))


def holm(ps):
    """Holm step-down adjusted p-values, returned in the order of the input."""
    order = sorted(range(len(ps)), key=lambda i: ps[i]); m = len(ps); adj = [0.0] * m; run = 0.0
    for j, i in enumerate(order):
        run = max(run, min(1.0, (m - j) * ps[i])); adj[i] = run
    return adj


def permutation(rows, g_hi, g_lo, n_perm=2000, seed=20261026):
    """Stratified permutation test, one-sided P(stat >= observed).

    rows  tuples (unit, group, y, days, pre, ...): one row per page-by-state segment, with the
          outcome count y, the exposure in days and the pre-period count pre
    g_hi, g_lo  the two group labels compared (rows of other groups are ignored)

    Group labels are shuffled between g_hi and g_lo within strata of the pre-period count
    (0, 1, 2 to 3, 4 to 7, 8 or more). Statistic: log of the exposure-weighted rate ratio
    g_hi over g_lo (0.5 added to each count). The smallest attainable p is 1 / (n_perm + 1)."""
    sub = [r for r in rows if r[1] in (g_hi, g_lo)]
    if not sub:
        return None
    y = np.array([r[2] for r in sub], float); n = np.array([r[3] for r in sub], float)
    lab = np.array([r[1] == g_hi for r in sub]); pre = np.array([r[4] for r in sub])
    strat = np.digitize(pre, [1, 2, 4, 8])

    def stat(l):
        a_y, a_n, b_y, b_n = y[l].sum(), n[l].sum(), y[~l].sum(), n[~l].sum()
        if a_n == 0 or b_n == 0:
            return float("nan")
        return math.log((a_y + 0.5) / a_n) - math.log((b_y + 0.5) / b_n)

    obs = stat(lab); rng = np.random.default_rng(seed); ge = 0
    idx = [np.where(strat == s)[0] for s in np.unique(strat)]
    for _ in range(n_perm):
        l = lab.copy()
        for ix in idx:
            l[ix] = rng.permutation(l[ix])
        if stat(l) >= obs:
            ge += 1
    return {"log_rr_obs": obs, "rr_obs": math.exp(obs), "p_onesided": (ge + 1) / (n_perm + 1), "n_perm": n_perm}


def iut_p(ps):
    """Intersection-union test: every component must hold, so the p-value is the largest one."""
    return max(ps)

